DisCoPy: the Hierarchy of Graphical Languages in Python

DisCoPy is a Python toolkit for computing with monoidal categories. It comes with two flexible data structures for string diagrams: the first one for planar monoidal categories based on lists of layers, the second one for symmetric monoidal categories based on cospans of hypergraphs. Algorithms for functor application then allow to translate string diagrams into code for numerical computation, be it differentiable, probabilistic or quantum. This report gives an overview of the library and the new developments released in its version 1.0. In particular, we showcase the implementation of diagram equality for a large fragment of the hierarchy of graphical languages for monoidal categories, as well as a new syntax for defining string diagrams as Python functions.

==> figures/double-tikzit-diag.py <==
import sys
import glob


def process_line(line: str) -> str:
    match line.split(" at ("):
        case [s]:
            return s
        case [front, d]:
            [nn, end] = d.split(') ')
            [x, y] = nn.split(', ')
            x, y = float(x), float(y)
            return f"{front} at ({.75 * x}, {.55 * y}) {end}"


def double_file(file_name: str) -> None:
    new = ""
    with open(file_name, 'r') as r:
        for line in r:
            new += process_line(line)
    with open(file_name, 'w') as w:
        w.write(new)


for p in sys.argv[1:]:
    for f in glob.iglob(p, recursive=True):
        double_file(f)


